Algorithmic error mitigation for quantum eigenvalues estimation

When estimating the eigenvalues of a given observable, even fault-tolerant quantum computers will be subject to errors, namely algorithmic errors. These stem from approximations in the algorithms implementing the unitary passed to phase estimation to extract the eigenvalues, e.g. Trotterisation or qubitisation. These errors can be tamed by increasing the circuit complexity, which may be unfeasible in early-stage fault-tolerant devices. Rather, we propose in this work an error mitigation strategy that enables a reduction of the algorithmic errors up to any order, at the cost of evaluating the eigenvalues of a set of observables implementable with limited resources. The number of required observables is estimated and is shown to only grow polynomially with the number of terms in the Hamiltonian, and in some cases, linearly with the desired order of error mitigation. Our results show error reduction of several orders of magnitude in physically relevant cases, thus promise accurate eigenvalue estimation even in early fault-tolerant devices with limited number of qubits.

==> trotter.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "\n",
    "from pyquest import Register, Circuit\n",
    "from pyquest.unitaries import X,Y,Z,H,Rx,Ry,Rz,Phase,Swap\n",
    "from pyquest.operators import MatrixOperator, DiagonalOperator\n",
    "from pyquest.gates import M\n",
    "\n",
    "from qubitization import Qubitization\n",
    "from qsp import QspWithQubitization\n",
    "from eigensolver import NumpyEigensolver\n",
    "from utility import read_file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generate_H(unitaries, targets, coefficients):\n",
    "    n_qubits_syst = max([max(t) for t in targets])+1\n",
    "    H = []\n",
    "    for i in range(len(unitaries)):\n",
    "        if unitaries[i]==X: H.append(coefficients[i] * unitaries[i](targets[i]).as_matrix(n_qubits_syst))\n",
    "        else: H.append(coefficients[i] * Circuit([unitaries[i](target) for target in targets[i]]).as_matrix(n_qubits_syst)) # Y([0,1]) not implemented but same as Circuit([Y(0),Y(1)])\n",
    "    return H\n",
    "\n",
    "def linear_regression(xs,ys):\n",
    "    f = lambda x,a,b: a*x+b\n",
    "    mask = ~(np.isnan(ys) + np.isinf(ys))\n",
    "    xs_reduced = xs[mask]\n",
    "    ys_reduced = ys[mask]\n",
    "    return scipy.optimize.curve_fit(f, xs_reduced, ys_reduced)[0][0]\n",
    "\n",
    "def find_linear_depenpency_coefficients(deltas):\n",
    "    N = len(deltas)\n",
    "    D = np.array(deltas).T\n",
    "    D = np.concatenate([[np.ones(N)],D],axis=0)\n",
    "    b = np.zeros(N)\n",
    "    # print(D.shape, b.shape)\n",
    "    b[0] = 1\n",
    "    b = b.T\n",
    "    # print(D.shape)\n",
    "    lambdas = np.linalg.lstsq(D,b,rcond=True)[0] # returns least-squares solution with minimum norm\n",
    "    return lambdas, np.allclose(deltas.T@lambdas,0) and np.allclose(sum(lambdas),1)\n",
    "\n",
    "def find_linear_depenpency_coefficients(vectors):\n",
    "    nk,n = vectors.shape\n",
    "    # D = np.array(vectors)\n",
    "    D = np.array(vectors).T\n",
    "    D = np.concatenate([[np.ones(nk)],D],axis=0)\n",
    "    # D = D.T\n",
    "    b = np.zeros(n+1)\n",
    "    b[0] = 1\n",
    "    lambdas = np.linalg.lstsq(D,b,rcond=True)[0] # returns least-squares solution with minimum norm\n",
    "    return lambdas, np.allclose(vectors.T@lambdas,0) and np.allclose(sum(lambdas),1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_part = 4\n",
    "\n",
    "\"\"\"Ising model\"\"\"\n",
    "unitaries = [Z for _ in range(n_part)] + [X for _ in range(n_part-1)]\n",
    "targets = [[i] for i in range(n_part)] + [[i,i+1] for i in range(n_part-1)]\n",
    "coefficients = np.random.random(2*n_part-1)\n",
    "\n",
    "\"\"\"Heisenberg model\"\"\"\n",
    "# unitaries = [Z for _ in range(n_part)] + [X for _ in range(n_part-1)] + [Y for _ in range(n_part-1)] + [Z for _ in range(n_part-1)]\n",
    "# targets = [[i] for i in range(n_part)] + [[i,i+1] for i in range(n_part-1)] + [[i,i+1] for i in range(n_part-1)] + [[i,i+1] for i in range(n_part-1)]\n",
    "# coefficients = np.random.random(4*n_part-3)\n",
    "\n",
    "T = 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Hlist = generate_H(unitaries, targets, coefficients)\n",
    "H = sum(Hlist)\n",
    "Ha = sum(Hlist[::2])\n",
    "Hb = sum(Hlist[1::2])\n",
    "\n",
    "# print(Ha@Hb - Hb@Ha)\n",
    "\n",
    "delta_ts = np.linspace(.01,1,15)\n",
    "res = []\n",
    "\n",
    "for deltaT in delta_ts:\n",
    "    Hprime = 1j/deltaT * scipy.linalg.logm(scipy.linalg.expm(-1j*Ha*deltaT) @ scipy.linalg.expm(-1j*Hb*deltaT))\n",
    "    # Hprime += 1j*deltaT/2 * (Ha@Hb-Hb@Ha)\n",
    "    res.append(np.linalg.norm(Hprime-H))\n",
    "\n",
    "plt.plot(delta_ts,res)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "Hlist = generate_H(unitaries, targets, coefficients)\n",
    "Ha = sum(Hlist[::2])\n",
    "Hb = sum(Hlist[1::2])\n",
    "\n",
    "eigvals_a, eigvecs_a = np.linalg.eigh(Ha)\n",
    "eigvals_b, eigvecs_b = np.linalg.eigh(Hb)\n",
    "\n",
    "def compute_energies(N):\n",
    "    deltaT = np.abs(T/N)\n",
    "\n",
    "    H = sum(Hlist)\n",
    "    U_exact = np.linalg.matrix_power(scipy.linalg.expm(-1j*H*deltaT),N)\n",
    "    energies = np.sort(np.angle(np.linalg.eigvals(U_exact)))[0]\n",
    "\n",
    "    # Uprime = scipy.linalg.expm(-1j*Ha*deltaT) @ scipy.linalg.expm(-1j*Hb*deltaT)\n",
    "    if N>0:\n",
    "        Uprime = eigvecs_a @ np.diag(np.exp(-1j*eigvals_a*deltaT)) @ eigvecs_a.conj().T @ eigvecs_b @ np.diag(np.exp(-1j*eigvals_b*deltaT)) @ eigvecs_b.conj().T\n",
    "        U_approx = np.linalg.matrix_power(Uprime,N)\n",
    "    else:\n",
    "        N = np.abs(N)\n",
    "        Uprime = eigvecs_b @ np.diag(np.exp(-1j*eigvals_b*deltaT)) @ eigvecs_b.conj().T @ eigvecs_a @ np.diag(np.exp(-1j*eigvals_a*deltaT)) @ eigvecs_a.conj().T\n",
    "        U_approx = np.linalg.matrix_power(Uprime,N)\n",
    "    energies_approx = np.sort(np.angle(np.linalg.eigvals(U_approx)))[0]\n",
    "\n",
    "    return energies, energies_approx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def correct_energies(N,p):\n",
    "    \"\"\"p: order of correction\"\"\"\n",
    "\n",
    "    if p==0: return compute_energies(N)\n",
    "\n",
    "    Ns = np.arange(1,p+2)*N\n",
    "    # Ns = np.arange(N,N+p+1)\n",
    "    # Ns = np.arange(N-p-1,N)*10\n",
    "    delta_ts = T/Ns\n",
    "    energies_approxs = []\n",
    "    for i in range(len(Ns)):\n",
    "        energies, energies_approx = compute_energies(Ns[i])\n",
    "        energies_approxs.append(energies_approx)\n",
    "    energies_approxs = np.array(energies_approxs)\n",
    "\n",
    "    deltas = np.array([\n",
    "        [delta_t**k for k in range(1,p+1)] for delta_t in delta_ts\n",
    "        # [1/delta_t**k for k in range(2,p+1,2)] for delta_t in delta_ts\n",
    "    ])\n",
    "    # for j in range(deltas.shape[1]): deltas[:,j] /= deltas[0,j]\n",
    "    # print(deltas,'\\n')\n",
    "    meet_constraints = False\n",
    "    while not meet_constraints:\n",
    "        lambdas, meet_constraints = find_linear_depenpency_coefficients(deltas)\n",
    "\n",
    "    assert meet_constraints\n",
    "    energies_corrected = energies_approxs @ lambdas\n",
    "    return energies, energies_corrected"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.0001988662801793Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n",
      "-4.000189285764983Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n",
      "-5.916362691196047Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Ns = np.arange(10,100)\n",
    "\n",
    "for p in range(0,6,2):\n",
    "\n",
    "    if p==0: res = np.array([correct_energies(5*N,p) for N in Ns])\n",
    "    elif p==2: res = np.array([correct_energies(3*N,p) for N in Ns])\n",
    "    elif p==4: res = np.array([correct_energies(N,p) for N in Ns])\n",
    "    energies, energies_corrected = res[:,0], res[:,1]\n",
    "    energies_corrected -= energies\n",
    "\n",
    "    print(linear_regression(np.log(Ns), np.log(np.abs(energies_corrected))))\n",
    "    plt.plot(Ns,np.abs(energies_corrected),'o', label=f'p={p}',markersize=1.5)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.grid()\n",
    "plt.xlabel('Number of Trotter steps')\n",
    "plt.ylabel('Error in the ground-state energy estimation')\n",
    "plt.legend()\n",
    "plt.savefig('trotter.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[] \n",
      "\n",
      "[1.]\n",
      "Success!\n",
      "-1.994665888859044\n",
      "[[1.         1.        ]\n",
      " [0.5        0.25      ]\n",
      " [0.33333333 0.11111111]] \n",
      "\n",
      "[ 0.5 -4.   4.5]\n",
      "Success!\n",
      "Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "-4.037812264538359Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n",
      "[[1.         1.         1.         1.        ]\n",
      " [0.5        0.25       0.125      0.0625    ]\n",
      " [0.33333333 0.11111111 0.03703704 0.01234568]\n",
      " [0.25       0.0625     0.015625   0.00390625]\n",
      " [0.2        0.04       0.008      0.0016    ]] \n",
      "\n",
      "[ 4.16666667e-02 -2.66666667e+00  2.02500000e+01 -4.26666667e+01\n",
      "  2.60416667e+01]\n",
      "Success!\n",
      "-6.042682546156282Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def correct_energies_compute_lambdas_once(Ns,p):\n",
    "    \"\"\"p: order of correction\"\"\"\n",
    "    \n",
    "    deltas = np.array([\n",
    "        [1/q**k for k in range(1,p+1)] for q in range(1,p+2)\n",
    "        # [1/delta_t**k for k in range(2,p+1,2)] for delta_t in delta_ts\n",
    "    ])\n",
    "    # for j in range(deltas.shape[1]): deltas[:,j] /= deltas[0,j]\n",
    "    print(deltas,'\\n')\n",
    "    meet_constraints = False\n",
    "    while not meet_constraints:\n",
    "        lambdas, meet_constraints = find_linear_depenpency_coefficients(deltas)\n",
    "    print(lambdas)\n",
    "    print('Success!')\n",
    "    assert meet_constraints\n",
    "    \n",
    "    # energies_approxs = []\n",
    "    # for i in range(1,max(Ns)*(p+2)):\n",
    "    #     energies, energies_approx = compute_energies(Ns[i])\n",
    "    #     energies_approxs.append(energies_approx)\n",
    "    # energies_approxs = np.array(energies_approxs)\n",
    "\n",
    "    all_energies = []\n",
    "    all_energies_corrected = []\n",
    "    for N in Ns:\n",
    "        Ns_for_algo = np.arange(1,p+2)*N\n",
    "        # Ns_for_algo = [N//q for q in range(1,p+2)]\n",
    "        energies_approxs = []\n",
    "        for i in range(len(Ns_for_algo)):\n",
    "            energies, energies_approx = compute_energies(Ns_for_algo[i])\n",
    "            energies_approxs.append(energies_approx)\n",
    "        energies_approxs = np.array(energies_approxs)\n",
    "        energies_corrected = energies_approxs @ lambdas\n",
    "        all_energies.append(energies)\n",
    "        all_energies_corrected.append(energies_corrected)\n",
    "\n",
    "    return np.array(all_energies), np.array(all_energies_corrected)\n",
    "\n",
    "\n",
    "Ns = np.arange(10,100)\n",
    "\n",
    "for p in range(0,6,2):\n",
    "\n",
    "    energies, energies_corrected = correct_energies_compute_lambdas_once(Ns,p)\n",
    "    energies_corrected -= energies\n",
    "\n",
    "    print(linear_regression(np.log(Ns), np.log(np.abs(energies_corrected))))\n",
    "    plt.plot(Ns,np.abs(energies_corrected),'--', label=f'p={p}')\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.grid()\n",
    "plt.xlabel('Number of Trotter steps')\n",
    "plt.ylabel('Error in the ground-state energy estimation')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.01053805127536167Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def compute_lambdas(p, which=0):\n",
    "    if which==0: deltas = np.array([\n",
    "        [1/q**k for k in range(1,p+1)] for q in range(1,p+2)\n",
    "    ])\n",
    "    elif which==1: deltas = np.array([\n",
    "        [1/q**k for k in range(1,p+1)] for q in range(-p//2,-p//2+p+2) if q!=0\n",
    "    ])\n",
    "    elif which==2: deltas = np.array([\n",
    "        [1/q**k for k in range(1,p+1)] for q in range(1,5*p)\n",
    "    ])\n",
    "    elif which==3: deltas = np.array([\n",
    "        [1/q**k for k in range(1,p+1)] for q in range(-p,p+2) if q!=0\n",
    "    ])\n",
    "    # for j in range(deltas.shape[1]): deltas[:,j] /= deltas[0,j]\n",
    "    # print(deltas,'\\n')\n",
    "    meet_constraints = False\n",
    "    while not meet_constraints:\n",
    "        lambdas, meet_constraints = find_linear_depenpency_coefficients(deltas)\n",
    "    assert meet_constraints\n",
    "    assert np.allclose(sum(lambdas),1)\n",
    "    return lambdas\n",
    "\n",
    "ps = np.arange(2,10)\n",
    "ys = [max(compute_lambdas(p,which=3)) for p in ps]\n",
    "print(linear_regression(ps, np.log(ys)))\n",
    "plt.yscale('log')\n",
    "plt.plot(ps,ys)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def correct_energies(N,p,which=0):\n",
    "    \"\"\"p: order of correction\"\"\"\n",
    "\n",
    "    if p==0: return compute_energies(N)\n",
    "\n",
    "    if which==0: Ns = np.arange(1,p+2)*N\n",
    "    elif which==1: Ns = np.array([q for q in range(-p//2,-p//2+p+2) if q!=0])*N\n",
    "    elif which==2: Ns = np.array([q for q in range(-5*p,5*p+2) if q!=0])*N\n",
    "    # Ns = np.arange(N,N+p+1)\n",
    "    # Ns = np.arange(N-p-1,N)*10\n",
    "    delta_ts = T/Ns\n",
    "    energies_approxs = []\n",
    "    for i in range(len(Ns)):\n",
    "        energies, energies_approx = compute_energies(Ns[i])\n",
    "        energies_approxs.append(energies_approx)\n",
    "    energies_approxs = np.array(energies_approxs)\n",
    "\n",
    "    deltas = np.array([\n",
    "        [delta_t**k for k in range(1,p+1)] for delta_t in delta_ts\n",
    "        # [1/delta_t**k for k in range(2,p+1,2)] for delta_t in delta_ts\n",
    "    ])\n",
    "    for j in range(deltas.shape[1]): deltas[:,j] /= deltas[0,j]\n",
    "    # print(deltas,'\\n')\n",
    "    meet_constraints = False\n",
    "    while not meet_constraints:\n",
    "        lambdas, meet_constraints = find_linear_depenpency_coefficients(deltas)\n",
    "\n",
    "    assert meet_constraints\n",
    "    energies_corrected = energies_approxs @ lambdas\n",
    "    return energies, energies_corrected"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-2.0007231878377123Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n",
      "-4.005232975586332Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n",
      "-6.025899251575952Intel MKL WARNING: Support of Intel(R) Streaming SIMD Extensions 4.2 (Intel(R) SSE4.2) enabled only processors has been deprecated. Intel oneAPI Math Kernel Library 2025.0 will require Intel(R) Advanced Vector Extensions (Intel(R) AVX) instructions.\n",
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams.update({'font.size': 15})\n",
    "plt.figure(figsize=(8,5))\n",
    "\n",
    "Ns = np.arange(10,100)\n",
    "\n",
    "for p in range(0,6,2):\n",
    "\n",
    "    if p==0: res = np.array([correct_energies(3*N,p,which=1) for N in Ns])\n",
    "    elif p==2: res = np.array([correct_energies(2*N,p,which=1) for N in Ns])\n",
    "    elif p==4: res = np.array([correct_energies(N,p,which=1) for N in Ns])\n",
    "    energies, energies_corrected = res[:,0], res[:,1]\n",
    "    energies_corrected -= energies\n",
    "\n",
    "    print(linear_regression(np.log(Ns), np.log(np.abs(energies_corrected))))\n",
    "    plt.plot(Ns,np.abs(energies_corrected), 'o', label=f'p={p}',markersize=1.5)\n",
    "\n",
    "# for p in range(0,6,2):\n",
    "\n",
    "#     if p==0: res = np.array([correct_energies(3*N,p,which=2) for N in Ns])\n",
    "#     elif p==2: res = np.array([correct_energies(2*N,p,which=2) for N in Ns])\n",
    "#     elif p==4: res = np.array([correct_energies(N,p,which=2) for N in Ns])\n",
    "#     energies, energies_corrected = res[:,0], res[:,1]\n",
    "#     energies_corrected -= energies\n",
    "\n",
    "#     print(linear_regression(np.log(Ns), np.log(np.abs(energies_corrected))))\n",
    "#     plt.plot(Ns,np.abs(energies_corrected), 'o', label=f'p={p}',markersize=1.5)\n",
    "    \n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "plt.grid()\n",
    "plt.xlabel('Number of Trotter steps')\n",
    "plt.ylabel('Error')\n",
    "plt.legend()\n",
    "plt.savefig('trotter.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.10.9 ('qbtise-mitig')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "53b186c9def3d5b86168faae1024beb27f0f31bec4040f4cc4933aa6abbff42a"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

